KiRoSe: Using Kinematic Data for Efficient Segmentation of Robot Demonstrations

Segmenting robot demonstration data into disjoint temporal and semantic subsegments is valuable for learning, cleaning, retrieval, and analysis. Segmentation is often performed manually in a tedious and error prone process. Multimodal Large Language Models (MLLMs) have the potential for automating this process, but directly ingesting raw multi camera video streams into MLLMs can be costly and can quickly exhaust context windows. In this paper, we introduce KiRoSe (Kinematics for Robot Segmentation), a novel framework that focuses on the companion stream of robot kinematic data. Inspired by the principle of classical entropy coding, such as Huffman coding, where frequently occurring symbols are represented more compactly, we propose Sparse Motion Tokens (SMTs), a discrete kinematic vocabulary designed to compactly represent recurring, temporally localized motion patterns, which we refer to as kinematic events. SMTs are learned by encoding kinematic trajectories with temporal segment supervision and quantizing the resulting features. We use increasingly available robot demonstration subtask annotations to supervise an open language model to interpret the resulting token sequences. Evaluation against human labeled segmentation shows that KiRoSe can substantially outperform baseline segmentation methods in F1 quality and transfers zero shot to unseen robot embodiments and egocentric human motion, while preserving the language models open vocabulary knowledge. Beyond segmentation, KiRoSe tracks task progress on an unseen robot and detects when an action is being reversed.(website: https://berkeleyautomation.github.io/kirose/)

==> figures/scripts/extract_keyframes.py <==
"""Run on the training box from ~/traj_seg_vlm: extract appendix keyframes for plot_seg_examples.py.

python3 extract_keyframes.py picks_yam.json picks_agibot.json picks_human.json --out keyframes/

Writes <out>/<episode_id>_<i>.png (native resolution, lossless) for every keyframe time in the picks files. For Ego-Exo4D runs
it also writes <out>/<episode_id>_<i>.json with the seven joints used by the human->end-effector
conversion (egoexo_hand_kin.NEEDED), projected into the upright 448 px Aria frame with the same
extrinsics + equidistant-fisheye model as hand_task_frames.py.
"""
import argparse
import glob
import json
import subprocess
import sys
from pathlib import Path

import numpy as np

H = Path.cwd()
sys.path.insert(0, str(H))
from egoexo_hand_kin import NEEDED, load_take  # noqa: E402
from hand_task_frames import proj_fn  # noqa: E402

FPS = 30.0


def grab(video, t, dst):
    """One frame at native resolution, written losslessly (PNG)."""
    subprocess.run(["ffmpeg", "-v", "error", "-y", "-ss", f"{max(t, 0):.3f}", "-i", str(video), "-frames:v", "1",
                    str(dst)], check=True)


def one(pattern):
    hits = sorted(glob.glob(str(H / pattern)))
    if not hits:
        raise FileNotFoundError(pattern)
    return Path(hits[0])


def human(p, out, meta):
    m = meta[p["episode_id"]]
    uid, t0 = m["take_uid"], float(m["t0"])
    video = H / f"data/egoexo/takes/{m['take_name']}/frame_aligned_videos/downscaled/448/aria01_214-1.mp4"
    hands = json.load(open(one(f"data/egoexo/annotations/ego_pose/*/hand/automatic/{uid}.json")))
    cam = json.load(open(one(f"data/egoexo/annotations/ego_pose/*/camera_pose/{uid}.json")))
    ext = cam[[k for k in cam if k.startswith("aria")][0]]["camera_extrinsics"]
    frames, P = load_take(hands)
    for i, t in enumerate(p["times"]):
        want = (t0 + t) * FPS
        ok = [j for j, f in enumerate(frames) if str(int(f)) in ext]
        j = min(ok, key=lambda j: abs(frames[j] - want))
        fr = int(frames[j])
        grab(video, fr / FPS, out / f"{p['episode_id']}_{i}.png")
        proj = proj_fn(np.asarray(ext[str(fr)], np.float64), 448)
        kp = {"joints": NEEDED, "dt_s": (fr - want) / FPS}
        for h in ("left", "right"):
            X = P[h][j]
            kp[h] = None if not np.isfinite(X).all() else proj(X).round(2).tolist()
        json.dump(kp, open(out / f"{p['episode_id']}_{i}.json", "w"))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("picks", nargs="+")
    ap.add_argument("--out", default="keyframes")
    args = ap.parse_args()
    out = Path(args.out)
    out.mkdir(exist_ok=True)
    meta = json.load(open(H / "data/egoexo_long2_meta.json"))
    for f in args.picks:
        for p in json.load(open(f)):
            e = p["episode_id"]
            if e in meta:
                human(p, out, meta)
            elif e.startswith("episode_"):  # YAM: evaluation episodes in proc/, the full corpus in proc_large/
                hits = sorted(glob.glob(str(H / f"proc/*/{e}/video.mp4"))) or sorted(glob.glob(str(H / f"proc_large/*/{e}/video.mp4")))
                if not hits:
                    raise FileNotFoundError(e)
                video = Path(hits[0])
                for i, t in enumerate(p["times"]):
                    grab(video, t, out / f"{e}_{i}.png")
            else:
                video = one(f"proc_agibot_video/*/*/{e}/video.mp4")
                for i, t in enumerate(p["times"]):
                    grab(video, t, out / f"{e}_{i}.png")
            print("done", e)


if __name__ == "__main__":
    main()


==> figures/scripts/plot_dilation.py <==
"""Appendix figure: dilated residual encoder and its receptive field.

Usage: python3.12 figures/scripts/plot_dilation.py  ->  figures/app_dilation.pdf
Architecture constants mirror VLKM/cross_embodiment/model_kin_agibot.py (KinematicEncoder).
"""
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

KERNEL = 5
DILATIONS = [1, 2, 4, 8, 16, 32, 64]
FS = 30.0  # Hz, shared resampling rate
OUT = Path(__file__).resolve().parents[1] / "app_dilation.pdf"

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "font.size": 8, "mathtext.fontset": "stix", "axes.linewidth": 0.6, "pdf.fonttype": 42,
})
BLUE, GOLD, GREY, INK = "#2b5d8c", "#b8862b", "#c9ced6", "#222222"

fig, (ax, bx) = plt.subplots(1, 2, figsize=(6.9, 2.35), gridspec_kw={"width_ratios": [1.65, 1]})

# ---- (a) first four dilated layers, one centred output traced to its inputs ----
shown = DILATIONS[:4]
half = (KERNEL - 1) // 2 * sum(shown)          # 30 -> 61-sample receptive field
xs = np.arange(-half - 3, half + 4)
n_rows = len(shown) + 1
active = {n_rows - 1: {0}}                      # top row: the single output
for row in range(n_rows - 1, 0, -1):            # propagate taps downward
    d = shown[row - 1]
    active[row - 1] = {c + k * d for c in active[row] for k in range(-2, 3)}
for row in range(n_rows - 1, 0, -1):
    d = shown[row - 1]
    for c in active[row]:
        for k in range(-2, 3):
            ax.plot([c, c + k * d], [row, row - 1], color=BLUE if row == n_rows - 1 else "#8fa8c4",
                    lw=0.7 if row == n_rows - 1 else 0.35, zorder=1)
for row in range(n_rows):
    on = active[row]
    ax.scatter(xs, np.full_like(xs, row), s=2.5, color=GREY, zorder=2)
    ax.scatter(sorted(on), [row] * len(on), s=9 if row else 5,
               color=GOLD if row == n_rows - 1 else BLUE, zorder=3)
    label = "input $\\mathbf{x}_t\\in\\mathbb{R}^{14}$" if row == 0 else f"block {row} ($d={shown[row-1]}$)"
    ax.text(xs[0] - 1.5, row, label, ha="right", va="center", fontsize=7.5)
ax.annotate("", xy=(-half, -0.55), xytext=(half, -0.55),
            arrowprops=dict(arrowstyle="<->", lw=0.6, color=INK))
ax.text(0, -0.95, f"receptive field after 4 blocks: {2*half+1} samples ({(2*half+1)/FS:.1f} s), centred on $t$",
        ha="center", va="top", fontsize=7.5)
ax.set_xlim(xs[0] - 22, xs[-1] + 1)
ax.set_ylim(-1.35, n_rows - 0.5)
ax.axis("off")
ax.set_title("(a) Kernel-5 dilated convolutions, dilation doubling per block", fontsize=8.5, loc="left")

# ---- (b) receptive field growth over all seven blocks ----
rf = [1 + (KERNEL - 1) * sum(DILATIONS[:i + 1]) for i in range(len(DILATIONS))]
secs = np.array(rf) / FS
idx = np.arange(1, len(DILATIONS) + 1)
bx.bar(idx, secs, color=[BLUE] * 4 + ["#8fa8c4"] * 3, width=0.62)
for i, (s, r) in enumerate(zip(secs, rf)):
    bx.text(idx[i], max(s, 5.2 if i < 4 else s) + 0.35, f"{r}", ha="center", va="bottom", fontsize=6.5)
for y, lab in [(4.1, "mean YAM segment (4.1 s)"), (1.0, "pooling window (1 s)")]:
    bx.axhline(y, color=GOLD, lw=0.7, ls="--")
    bx.text(0.45, y + 0.3, lab, fontsize=6.5, color=GOLD, ha="left", va="bottom",
            bbox=dict(fc="white", ec="none", pad=0.4))
bx.set_xticks(idx, [f"{i}\n$d{{=}}{d}$" for i, d in zip(idx, DILATIONS)], fontsize=6.5)
bx.set_ylabel("receptive field (s at 30 Hz)")
bx.set_ylim(0, 19.5)
bx.spines[["top", "right"]].set_visible(False)
bx.set_title("(b) Receptive field per block (samples above bars)", fontsize=8.5, loc="left")

fig.tight_layout(w_pad=1.0)
fig.savefig(OUT, bbox_inches="tight")
fig.savefig(OUT.with_suffix(".png"), dpi=200, bbox_inches="tight")
print("wrote", OUT)


==> figures/scripts/plot_efficiency.py <==
"""Appendix figure: accuracy against inference time, cost, and tokens for KiRoSe and frontier video models.

Usage: python3.12 figures/scripts/plot_efficiency.py  ->  figures/app_efficiency.pdf
Sources:
  Boundary F1 @ +-1 s: experiments/{astra,opus}_video_expanded_20260923/summary.json (matched 50 YAM / 20 AgiBot).
  Time per trajectory: Astra 150 new YAM requests (timing.json), Opus 100-trajectory run (status.json), both at
    3 concurrent requests; KiRoSe: 200 YAM prompts in 32 s, batched vLLM on one H200 (reader_runtime_20260924 log).
  API cost: usage_summary.json of the 100-trajectory runs ($101.45 Astra incl. reuse, $32.56 Opus).
  Tokens: API totals / 100 trajectories; KiRoSe (8,415 in + 6,205 out tok/s) x 32 s / 200 prompts.
  KiRoSe dollar cost: GPU time at an assumed $3.50 per H200-hour (no API fee).
"""
from pathlib import Path

import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parents[1] / "app_efficiency.pdf"
GPU_USD_PER_HOUR = 3.50

M = {  # name: (seconds/traj, USD/traj, tokens/traj, BF1 YAM-50, BF1 AgiBot-20, colour, marker)
    "GPT-6 Astra": (33.76, 101.4455 / 100, 7_262_565 / 100, 0.601, 0.544, "#9aa1ab", "s"),
    "Claude Opus 5.5": (7.64, 32.5642 / 100, 7_921_298 / 100, 0.495, 0.669, "#6b7280", "D"),
    "KiRoSe (ours)": (0.16, 0.16 / 3600 * GPU_USD_PER_HOUR, (8415 + 6205) * 32 / 200, 0.666, 0.772, "#2b5d8c", "o"),
}

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 8, "axes.linewidth": 0.6, "pdf.fonttype": 42,
})
fig, axes = plt.subplots(1, 3, figsize=(6.9, 2.15), gridspec_kw={"width_ratios": [1.25, 1, 1]})

# (a) accuracy vs time, both robot datasets
ax = axes[0]
for name, (sec, usd, tok, yam, agi, c, mk) in M.items():
    ax.plot([sec, sec], [yam, agi], color=c, lw=0.6, alpha=0.6, zorder=1)
    ax.scatter([sec], [yam], marker=mk, s=34, color=c, edgecolor="white", linewidth=0.6, zorder=3)
    ax.scatter([sec], [agi], marker=mk, s=34, facecolor="white", edgecolor=c, linewidth=1.1, zorder=3)
    ax.annotate(name, (sec, max(yam, agi)), xytext=(0, 6), textcoords="offset points", ha="center",
                fontsize=7, color="#1f2933", weight="bold" if "KiRoSe" in name else "normal")
ax.set_xscale("log")
ax.set_xlim(0.05, 80)
ax.set_ylim(0.45, 0.84)
ax.set_xlabel("time per trajectory (s, log)")
ax.set_ylabel("Boundary F1 at $\\pm$1 s")
ax.scatter([], [], marker="o", color="#555555", s=20, label="YAM (50)")
ax.scatter([], [], marker="o", facecolor="white", edgecolor="#555555", s=20, label="AgiBot (20, zero-shot)")
ax.legend(fontsize=6.3, frameon=False, loc="upper right", handletextpad=0.2)
ax.text(0.03, 0.04, "48–211$\\times$ faster", transform=ax.transAxes, ha="left", fontsize=6.8,
        color=M["KiRoSe (ours)"][5], weight="bold")
ax.set_title("(a) Accuracy vs. latency", fontsize=8.5, loc="left")


def bars(ax, idx, fmt, title, label):
    names = list(M)
    vals = [M[n][idx] for n in names]
    cols = [M[n][5] for n in names]
    y = range(len(names))
    ax.barh(list(y), vals, color=cols, height=0.55)
    ax.set_xscale("log")
    ax.set_yticks(list(y), [n.replace(" (ours)", "") for n in names], fontsize=7)
    ax.invert_yaxis()
    for i, v in enumerate(vals):
        ax.text(v * 1.25, i, fmt(v), va="center", fontsize=6.8)
    ax.set_xlim(min(vals) / 3, max(vals) * 30)
    ax.set_xlabel(label)
    ax.set_title(title, fontsize=8.5, loc="left")
    kir, best_other = vals[-1], min(vals[:-1])
    ax.text(0.97, 0.06, f"{best_other / kir:,.0f}$\\times$ lower", transform=ax.transAxes, ha="right",
            fontsize=6.8, color=M["KiRoSe (ours)"][5], weight="bold")


bars(axes[1], 1, lambda v: f"\\${v:.2f}" if v >= 0.01 else f"\\${v:.4f}$^\\ast$", "(b) Cost", "USD per trajectory (log)")
bars(axes[2], 2, lambda v: f"{v / 1000:.1f}k", "(c) Tokens processed", "tokens per trajectory (log)")
for ax in axes:
    ax.spines[["top", "right"]].set_visible(False)
fig.tight_layout(w_pad=1.2)
fig.savefig(OUT, bbox_inches="tight")
fig.savefig(OUT.with_suffix(".png"), dpi=220, bbox_inches="tight")
print("wrote", OUT)


==> figures/scripts/plot_loss_design.py <==
"""Appendix figure: transition-supervision loss design.

(a) soft target s(tau) on the 0.25 s candidate grid for boundaries at 2.0, 5.3 and 6.1 s (sigma = 0.4 s);
(b) focal weight (1 - p_t)^gamma as a function of p_t, with the three worked grid points of the text.
Usage: python3.12 figures/scripts/plot_loss_design.py  ->  figures/app_loss_design.pdf
"""
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

SIGMA, STEP, GAMMA = 0.4, 0.25, 2
BOUNDARIES = [2.0, 5.3, 6.1]
OUT = Path(__file__).resolve().parents[1] / "app_loss_design.pdf"

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 8, "axes.linewidth": 0.6, "pdf.fonttype": 42,
})
BLUE, GOLD, GREY, RED = "#2b5d8c", "#b8862b", "#9aa1ab", "#c8553d"


def soft_target(tau):
    return np.max([np.exp(-(tau - g) ** 2 / (2 * SIGMA ** 2)) for g in BOUNDARIES], axis=0)


fig, (ax, bx) = plt.subplots(1, 2, figsize=(6.9, 2.1), gridspec_kw={"width_ratios": [1.45, 1]})

# (a) soft targets
fine = np.linspace(0, 8, 800)
grid = np.arange(0, 8 + 1e-9, STEP)
ax.plot(fine, soft_target(fine), color=GREY, lw=0.8, zorder=1)
ax.vlines(grid, 0, soft_target(grid), color=BLUE, lw=1.2, zorder=2)
ax.scatter(grid, soft_target(grid), s=7, color=BLUE, zorder=3)
for g in BOUNDARIES:
    ax.axvline(g, color=RED, lw=0.6, ls=(0, (3, 2)), zorder=0)
    ax.text(g, 1.13, f"{g:.1f} s", color=RED, ha="center", va="bottom", fontsize=7, bbox=dict(fc="white", ec="none", pad=0.3))
ax.annotate("nearby boundaries merge\n(max, not sum)", xy=(5.75, soft_target(np.array([5.75]))[0]), xytext=(3.55, 0.72),
            fontsize=6.8, arrowprops=dict(arrowstyle="-", lw=0.5, color="#444444"), ha="center")
ax.set_xlim(0, 8)
ax.set_ylim(0, 1.3)
ax.set_xlabel("candidate time $\\tau$ (s), 0.25 s grid")
ax.set_ylabel("soft target $s(\\tau)$")
ax.set_title("(a) Soft boundary targets, $\\sigma=0.4$ s", fontsize=8.5, loc="left")
ax.spines[["top", "right"]].set_visible(False)

# (b) focal weight
pt = np.linspace(0, 1, 400)
bx.plot(pt, np.ones_like(pt), color=GREY, lw=0.8, ls=(0, (3, 2)), label="plain BCE ($\\gamma=0$)")
bx.plot(pt, (1 - pt) ** GAMMA, color=BLUE, lw=1.3, label="focal ($\\gamma=2$)")
# worked points from the appendix text: p_t = s p + (1 - s)(1 - p)
worked = [(0, 0.05, "interior, already confident", (0.55, 0.17)), (1, 0.30, "boundary, under-predicted", (0.36, 0.80)),
          (0.46, 0.90, "0.5 s off, over-predicted", (0.55, 0.47))]
for s, p, lab, xy in worked:
    t = s * p + (1 - s) * (1 - p)
    bx.scatter([t], [(1 - t) ** GAMMA], s=14, color=GOLD, zorder=3, edgecolor="white", linewidth=0.5)
    bx.annotate(f"{lab}\n$p_t={t:.2f}$, weight {(1 - t) ** GAMMA:.3g}", xy=(t, (1 - t) ** GAMMA), xytext=xy,
                fontsize=6.3, arrowprops=dict(arrowstyle="-", lw=0.5, color="#444444"))
bx.set_xlim(0, 1)
bx.set_ylim(0, 1.1)
bx.set_xlabel("$p_t$ (confidence in the target direction)")
bx.set_ylabel("loss weight $(1-p_t)^\\gamma$")
bx.set_title("(b) Focal weight", fontsize=8.5, loc="left")
bx.legend(fontsize=6.5, frameon=False, loc="lower left")
bx.spines[["top", "right"]].set_visible(False)

fig.tight_layout(w_pad=1.5)
fig.savefig(OUT, bbox_inches="tight")
fig.savefig(OUT.with_suffix(".png"), dpi=200, bbox_inches="tight")
print("wrote", OUT)


==> figures/scripts/plot_matched_motion.py <==
"""Appendix figure: matched-motion verb test.

Two moments whose instantaneous end-effector motion (one 0.25 s chunk, all 14 channels) is nearly identical
but whose annotated verbs differ. Classifiers trained on YAM only must rank each moment's own verb above the
other's (chance 0.5). Source: results/codebook_meaning_viz.json (experiments/codebook_meaning_20260922),
exported to matched_motion.json.

python3.12 figures/scripts/plot_matched_motion.py matched_motion.json  ->  figures/app_matched_motion.pdf
"""
import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

OUT = Path(__file__).resolve().parents[1] / "app_matched_motion.pdf"
EXAMPLE = ("agibot_test", 7)  # index in the fixed-seed random sample of 24 pairs
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 8, "axes.linewidth": 0.6, "pdf.fonttype": 42,
})
REPS = [("raw14", "Raw motion", "#c3c2b7"), ("segenc", "Transition encoder", "#8fa8c4"),
        ("smt_code", "SMT code", "#2b5d8c"), ("smt_reader", "SMT reader", "#16324f")]
SPLITS = [("yam_eval", "YAM held-out tasks"), ("agibot_test", "AgiBot (zero-shot)")]
A_COL, B_COL = "#c8553d", "#2b5d8c"

data = json.load(open(sys.argv[1]))
fig = plt.figure(figsize=(6.9, 2.25))
gs = fig.add_gridspec(2, 2, width_ratios=[1.0, 1.25], height_ratios=[1, 1], wspace=0.28, hspace=0.12)

# (a) pair accuracy
ax = fig.add_subplot(gs[:, 0])
w = 0.19
for j, (key, lab, col) in enumerate(REPS):
    xs, ys, lo, hi = [], [], [], []
    for i, (split, _) in enumerate(SPLITS):
        r = next(r for r in data[split]["reps"] if r["name"] == key)
        xs.append(i + (j - 1.5) * w)
        ys.append(r["pair_acc"])
        lo.append(r["pair_acc"] - r["pair_ci"][0])
        hi.append(r["pair_ci"][1] - r["pair_acc"])
    ax.bar(xs, ys, width=w * 0.92, color=col, label=lab, yerr=[lo, hi], error_kw=dict(lw=0.6, capsize=1.5))
    for x, y in zip(xs, ys):
        ax.text(x, y + max(hi) + 0.008, f"{y:.2f}", ha="center", va="bottom", fontsize=5.3)
ax.axhline(0.5, color="#666666", lw=0.6, ls=(0, (3, 2)))
ax.text(1.62, 0.505, "chance", fontsize=6, color="#666666", ha="right", va="bottom")
ax.set_xticks(range(len(SPLITS)), [s for _, s in SPLITS], fontsize=7)
ax.set_ylim(0.4, 1.13)
ax.set_ylabel("matched-pair accuracy")
ax.legend(fontsize=6, frameon=False, loc="upper left", ncol=2, columnspacing=0.8, handlelength=1.0)
ax.spines[["top", "right"]].set_visible(False)
ax.set_title("(a) Telling apart identical motions", fontsize=8.5, loc="left")

# (b) the example pair: same motion at t=0, different context
ex = data[EXAMPLE[0]]["examples"][EXAMPLE[1]]
t = (np.arange(17) - 8) * 0.25
for row, (ch, ylab) in enumerate([("speed", "speed (m/s)"), ("grip", "grip rate (1/s)")]):
    bx = fig.add_subplot(gs[row, 1])
    for m, col in (("a", A_COL), ("b", B_COL)):
        tr = np.array([[np.nan] * 14 if c is None else c for c in ex[m]["trace"]], float)
        if ch == "speed":  # summed end-effector speed of both arms
            y = np.linalg.norm(tr[:, 0:3], axis=1) + np.linalg.norm(tr[:, 7:10], axis=1)
        else:  # summed gripper rate of both arms
            y = tr[:, 6] + tr[:, 13]
        bx.plot(t, y, color=col, lw=1.1, label=f"\u201c{ex[m]['verb']}\u201d moment" if row == 0 else None)
    bx.axvspan(-0.125, 0.125, color="#f2d98c", alpha=0.6, lw=0)
    bx.set_ylabel(ylab, fontsize=7)
    bx.set_xlim(t[0], t[-1])
    bx.tick_params(labelsize=6.5)
    bx.spines[["top", "right"]].set_visible(False)
    if row == 0:
        bx.set_title(f"(b) AgiBot pair: “{ex['a']['verb']}” vs. “{ex['b']['verb']}”, matched at $t=0$",
                     fontsize=8.5, loc="left")
        bx.legend(fontsize=6, frameon=False, ncol=1, loc="upper left", handlelength=1.6)
        bx.tick_params(labelbottom=False)
        short = {"raw14": "raw", "segenc": "encoder", "smt_code": "SMT code", "smt_reader": "SMT reader"}
        verdict = "  ".join(f"{short[key]} {'$\\checkmark$' if ex['probs'][key]['correct'] else '$\\times$'}"
                            for key, _, _ in REPS)
        bx.text(0.99, 0.97, verdict, transform=bx.transAxes, ha="right", va="top", fontsize=6,
                bbox=dict(fc="white", ec="#dddddd", lw=0.4, pad=1.5))
    else:
        bx.set_xlabel("time relative to the matched moment (s)", fontsize=7)

fig.savefig(OUT, bbox_inches="tight")
fig.savefig(OUT.with_suffix(".png"), dpi=220, bbox_inches="tight")
print("wrote", OUT)


==> figures/scripts/plot_seg_examples.py <==
"""Appendix figure: qualitative segmentation timelines (ground truth / KiRoSe / baseline).

python3.12 figures/scripts/plot_seg_examples.py \
    --ours preds_ours.jsonl --baseline preds_qwen0shot.jsonl \
    --dataset YAM --out figures/app_seg_yam.pdf [--n 5]

Every JSONL record: {episode_id, task, duration_s, gt_segments, pred_segments}, segments being
{start, end, description}; this is the format written by the reader and zero-shot evaluators.
Selection is deterministic and not score-maximising: one episode per task for the n tasks with
the most shared episodes (round-robin if fewer than n tasks), picking episodes whose KiRoSe BF1@1s
is closest to that task's median.
"""
import argparse
import json
import re
import statistics
from collections import defaultdict
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import Patch, Rectangle

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 7, "pdf.fonttype": 42,
    "hatch.color": "#8a8a8a", "hatch.linewidth": 0.4,
})

# Verb classes (first matching verb in the description). Order = legend order.
# Light tab20 tones, as in the keystep panel of the hand-alignment figure.
VERB_CLASSES = [
    ("pick / grasp", "#aec7e8", r"pick|grasp|grab|take|hold|get|retrieve"),
    ("place / put", "#ff9896", r"place|put|set|drop|lay|deposit|stack|hang|return|throw|discard|dispose|toss"),
    ("move / carry", "#98df8a", r"move|transfer|bring|carry|slide|shift|lift|raise|lower|flip|turn|rotate"),
    ("open / close", "#dbdb8d", r"open|close|unzip|zip|unfold|unbox|unwrap|lid"),
    ("fold", "#9edae5", r"fold|roll|wrap"),
    ("insert / push", "#f7b6d2", r"insert|push|press|plug|attach|clip|clamp|tighten|screw|install|mount"),
    ("pull / remove", "#ffbb78", r"pull|remove|detach|unplug|release|loosen|pour"),
    ("wipe / tool use", "#c5b0d5", r"wipe|erase|clean|scrub|brush|swab|stir|whisk|cut|crack|spread|peel|slice|scoop|mix|chop"),
    ("adjust / align", "#c49c94", r"adjust|align|straighten|reposition|arrange|organi[sz]e|smooth|flatten"),
    ("hand over", "#e7cb94", r"hand ?over|handover|pass|swap"),
]
OTHER = ("other", "#e6e6e6")
CONTROL = re.compile(r"^\s*(mistake|pause|wait|idle|reset)\b", re.I)


def verb_class(desc):
    if CONTROL.match(desc or ""):
        return "control"
    words = re.findall(r"[a-z]+", (desc or "").lower())
    for w in words[:4]:  # the leading verb, allowing "slowly pick", "then place" etc.
        for name, color, pat in VERB_CLASSES:
            if re.fullmatch(pat, w):
                return name
    return OTHER[0]


COLOR = {n: c for n, c, _ in VERB_CLASSES} | {OTHER[0]: OTHER[1], "control": "#f6f6f6"}


def boundaries(segs):
    return [s["start"] for s in sorted(segs, key=lambda s: s["start"])[1:]]


def bf1(pred, gt, tol=1.0):  # same greedy one-to-one matcher as abc_batch/metrics.py
    pb, gb = sorted(boundaries(pred)), sorted(boundaries(gt))
    if not pb and not gb:
        return 1.0
    used, tp = set(), 0
    for p in pb:
        best, best_d = None, tol
        for i, g in enumerate(gb):
            if i not in used and abs(p - g) <= best_d:
                best, best_d = i, abs(p - g)
        if best is not None:
            used.add(best)
            tp += 1
    prec, rec = (tp / len(pb) if pb else 0), (tp / len(gb) if gb else 0)
    return 2 * prec * rec / (prec + rec) if prec + rec else 0.0


def load(path):
    return {r["episode_id"]: r for r in map(json.loads, open(path))}


def select(ours, base, n):
    """Round-robin over tasks (most episodes first); within a task, episodes in order of closeness
    of their KiRoSe BF1@1s to the task median. With >= n tasks this is one median episode per task."""
    shared = [e for e in ours if base is None or e in base]
    by_task = defaultdict(list)
    for e in shared:
        by_task[ours[e]["task"]].append(e)
    queues = {}
    for t, eps in by_task.items():
        scores = {e: bf1(ours[e]["pred_segments"], ours[e]["gt_segments"]) for e in eps}
        med = statistics.median(scores.values())
        queues[t] = sorted(eps, key=lambda e: (abs(scores[e] - med), e))
    tasks = sorted(queues, key=lambda t: (-len(queues[t]), t))[:n]
    picks = []
    while len(picks) < n and any(queues[t] for t in tasks):
        for t in tasks:
            if queues[t] and len(picks) < n:
                picks.append(queues[t].pop(0))
    return sorted(picks, key=lambda e: (ours[e]["task"], e))


def short(desc, width_frac):
    """Label that fits a bar occupying width_frac of the axis, or '' if too narrow."""
    if width_frac < 0.075:
        return ""
    words = re.sub(r"[.]", "", desc).split()
    drop = {"the", "a", "an", "from", "of", "to", "into", "onto", "on", "in", "with", "at"}
    words = [w for w in words if w.lower() not in drop and not w.lower().endswith("ly")] or words
    max_chars = int(width_frac * 95)
    out = ""
    for w in words:
        if len(out) + len(w) + 1 > max_chars:
            break
        out = f"{out} {w}".strip()
    return out.lower()


def draw_row(ax, y, segs, T, h=0.8):
    for s in segs:
        a, b = max(0.0, s["start"]), min(T, s["end"])
        if b <= a:
            continue
        cls = verb_class(s["description"])
        ax.add_patch(Rectangle((a, y - h / 2), b - a, h, fc=COLOR[cls], ec="white", lw=0.4,
                               hatch="////" if cls == "control" else None))
        lab = short(s["description"], (b - a) / T)
        if lab:
            ax.text((a + b) / 2, y, lab, ha="center", va="center", fontsize=4.6, color="#2b2b2b", clip_on=True)


HAND_COLOR = {"left": "#19c3ff", "right": "#ff3d9a"}
# NEEDED order on the box: wrist, middle_1, index_1, pinky_1, thumb_4, index_4, ring_1
HAND_EDGES = [(0, 2), (0, 1), (0, 6), (0, 3), (2, 1), (1, 6), (6, 3), (0, 4), (2, 5)]


def load_frame(path, crop_top):
    img = plt.imread(path)
    return img[int(round(crop_top * img.shape[0])):], int(round(crop_top * img.shape[0])), img.shape[1]


def draw_hands(fx, kp_path, x0, x1, width_px, height_px, crop_px):
    """Overlay projected hand joints; pixel (u, v) -> data coords of the thumbnail at [x0, x1] x [0, 1]."""
    kp = json.load(open(kp_path))
    for hand, color in HAND_COLOR.items():
        pts = kp.get(hand)
        if not pts:
            continue
        xy = [(x0 + u / width_px * (x1 - x0), 1 - (v - crop_px) / height_px) for u, v in pts]
        inside = [0 <= y <= 1 and x0 <= x <= x1 for x, y in xy]
        for a, b in HAND_EDGES:
            if inside[a] and inside[b]:
                fx.plot([xy[a][0], xy[b][0]], [xy[a][1], xy[b][1]], color=color, lw=0.55, solid_capstyle="round")
        if inside[4] and inside[5]:  # thumb-index pinch: the aperture channel
            fx.plot([xy[4][0], xy[5][0]], [xy[4][1], xy[5][1]], color="white", lw=0.6, ls=(0, (1.2, 0.8)))
        if inside[0]:  # wrist: the velocity channel
            fx.plot(*xy[0], marker="o", ms=2.2, mfc=color, mec="white", mew=0.35)


def frame_times(T, k):
    """Keyframes at the centres of k equal time bins, so thumbnails tile the time axis exactly."""
    return [(i + 0.5) * T / k for i in range(k)]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--ours", required=True)
    ap.add_argument("--baseline")
    ap.add_argument("--baseline-name", default="Qwen3.5-9B 0-shot (video)")
    ap.add_argument("--dataset", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--n", type=int, default=5)
    ap.add_argument("--k", type=int, default=6, help="keyframes per episode")
    ap.add_argument("--frames", help="dir with <episode_id>_<i>.png keyframes")
    ap.add_argument("--picks-out", help="write selected episodes + keyframe times as JSON and exit")
    ap.add_argument("--crop-top", type=float, default=0.0, help="fraction of each keyframe cropped from the top")
    ap.add_argument("--gt-only", action="store_true", help="annotation row only (e.g. training episodes)")
    args = ap.parse_args()

    ours = load(args.ours)
    base = load(args.baseline) if args.baseline else None
    picks = select(ours, base, args.n)

    def duration(r):
        return float(r.get("duration_s") or max(s["end"] for s in r["gt_segments"]))

    if args.picks_out:
        json.dump([{"episode_id": e, "task": ours[e]["task"],
                    "times": frame_times(duration(ours[e]), args.k)} for e in picks],
                  open(args.picks_out, "w"), indent=1)
        print("wrote", args.picks_out, picks)
        return

    rows = [("Annotation", "gt")] if args.gt_only else \
        [("Ground truth", "gt"), ("KiRoSe", "ours")] + ([(args.baseline_name, "base")] if base else [])
    frames = Path(args.frames) if args.frames else None
    bar_h = 0.17 * len(rows) + 0.3
    img_h = 0
    if frames:
        sample = next(frames.glob("*.png"), None) if not picks else next(
            (f for f in sorted(frames.glob(f"{picks[0]}_*.png"))), None)
        img, _, _ = load_frame(sample, args.crop_top)
        img_h = 6.9 * 0.82 / args.k * img.shape[0] / img.shape[1]
    block = img_h + bar_h
    fig = plt.figure(figsize=(6.9, len(picks) * (block + 0.24) + 0.75))
    outer = fig.add_gridspec(len(picks), 1, hspace=0.32 if frames else 0.55,
                             left=0.17, right=0.99, top=0.985, bottom=0.62 / fig.get_figheight())
    last_ax = None
    for j, e in enumerate(picks):
        r = ours[e]
        T = duration(r)
        segs = {"gt": r["gt_segments"], "ours": r["pred_segments"],
                "base": base[e]["pred_segments"] if base else []}
        if frames:
            inner = outer[j].subgridspec(2, 1, height_ratios=[img_h, bar_h], hspace=0.06)
            ax = fig.add_subplot(inner[1])
        else:
            ax = fig.add_subplot(outer[j])
        for i, (_, key) in enumerate(rows):
            draw_row(ax, len(rows) - 1 - i, segs[key], T)
        for b in boundaries(r["gt_segments"]):  # reference boundaries across all rows
            ax.axvline(b, color="black", lw=0.3, alpha=0.35, zorder=0)
        ax.set_xlim(0, T)
        ax.set_ylim(-0.5, len(rows) - 0.5)
        ax.set_yticks(range(len(rows)), [n for n, _ in rows][::-1], fontsize=6.3)
        ax.tick_params(axis="x", labelsize=5.5, length=2, pad=1)
        ax.tick_params(axis="y", length=0)
        for sp in ("top", "right", "left"):
            ax.spines[sp].set_visible(False)
        last_ax = ax

        scores = [] if args.gt_only else [f"BF1@1s: KiRoSe {bf1(segs['ours'], segs['gt']):.2f}"]
        if base and not args.gt_only:
            scores.append(f"Qwen 0-shot {bf1(segs['base'], segs['gt']):.2f}")
        task = r.get("instruction") or r["task"].replace("_", " ")
        title = (f"{task[:1].upper()}{task[1:]}  ({T:.0f} s, {len(r['gt_segments'])} GT segments)"
                 f"     {' / '.join(scores)}")
        top = ax
        if frames:
            fx = fig.add_subplot(inner[0], sharex=ax)
            for i, t in enumerate(frame_times(T, args.k)):
                f = frames / f"{e}_{i}.png"
                if f.exists():
                    w = T / args.k
                    x0, x1 = i * w + 0.02 * w, (i + 1) * w - 0.02 * w
                    img, crop_px, width_px = load_frame(f, args.crop_top)
                    fx.imshow(img, extent=(x0, x1, 0, 1), aspect="auto", interpolation="none")
                    if f.with_suffix(".json").exists():
                        draw_hands(fx, f.with_suffix(".json"), x0, x1, width_px, img.shape[0], crop_px)
                ax.plot([t], [len(rows) - 0.5], marker="v", ms=2.6, color="#333333", clip_on=False)
            fx.set_ylim(-0.02, 1)
            fx.axis("off")
            top = fx
        top.set_title(title, fontsize=7, loc="left", pad=2)
    last_ax.set_xlabel("time (s)", fontsize=6.5, labelpad=1)

    handles = [Patch(fc=c, ec="none", label=n) for n, c, _ in VERB_CLASSES]
    handles += [Patch(fc=OTHER[1], label="other"),
                Patch(fc=COLOR["control"], ec="#666666", lw=0.4, hatch="////", label="mistake / control")]
    if frames and any((frames / f"{e}_0.json").exists() for e in picks):
        from matplotlib.lines import Line2D
        handles += [Line2D([], [], color=HAND_COLOR["left"], lw=0.8, label="left hand"),
                    Line2D([], [], color=HAND_COLOR["right"], lw=0.8, label="right hand"),
                    Line2D([], [], color="#555555", lw=0, marker="o", ms=2.8, mec="white", label="wrist (velocity)"),
                    Line2D([], [], color="#555555", lw=0.8, ls=(0, (1.2, 0.8)), label="thumb-index (aperture)")]
    fig.legend(handles=handles, loc="lower center", ncol=7, fontsize=6, frameon=False,
               bbox_to_anchor=(0.55, 0.0), handlelength=1.2, columnspacing=0.8)
    out = Path(args.out)
    fig.savefig(out, bbox_inches="tight", dpi=600)  # images embedded at native resolution
    fig.savefig(out.with_suffix(".png"), dpi=300, bbox_inches="tight")
    print("wrote", out, "episodes:", picks)


if __name__ == "__main__":
    main()

